Least Squares-Based Permutation Tests in Time Series

This paper studies permutation tests for regression parameters in a time series setting, where the time series is assumed stationary but may exhibit an arbitrary (but weak) dependence structure. In such a setting, it is perhaps surprising that permutation tests can offer any type of inference guarantees, since permuting of covariates can destroy their relationship with the response. Indeed, the fundamental assumption of exchangeability of errors required for the finite-sample exactness of permutation tests can easily fail. However, we show that permutation tests may be constructed which are asymptotically valid for a wide class of stationary processes, but remain exact when exchangeability holds. We also consider the problem of testing for no monotone trend and we construct asymptotically valid permutation tests in this setting as well. In addition, in order to use the methods, the R package permixOLS is publicly available.

==> anc/supp-least-squares.bbl <==
\begin{thebibliography}{}

\bibitem[Billingsley, 1995]{billingsley}
Billingsley, P. (1995).
\newblock {\em Probability and Measure}.
\newblock Wiley, New York.

\bibitem[Chandra, 1989]{chandra}
Chandra, P.~T. (1989).
\newblock Multidimensional {P}olya's theorem.
\newblock {\em Bulletin of the Calcutta Mathematical Society}, 81:227--231.

\bibitem[Chung and Romano, 2013]{chung.perm}
Chung, E. and Romano, J.~P. (2013).
\newblock Exact and asymptotically robust permutation tests.
\newblock {\em Ann. Statist.}, 41(2):484--507.

\bibitem[Chung and Romano, 2016]{chung.multivariate}
Chung, E. and Romano, J.~P. (2016).
\newblock Multivariate and multiple permutation tests.
\newblock {\em Journal of Econometrics}, 193(1):76--91.

\bibitem[Doukhan, 1994]{doukhan}
Doukhan, P. (1994).
\newblock {\em Mixing: Properties and Examples (Lecture Notes in Statistics)}.
\newblock Springer New York.

\bibitem[Hoeffding, 1951]{hoeffding_clt}
Hoeffding, W. (1951).
\newblock A combinatorial central limit theorem.
\newblock {\em The Annals of Mathematical Statistics}, 22(4):558 -- 566.

\bibitem[Ibragimov, 1962]{ibragimov}
Ibragimov, I.~A. (1962).
\newblock Some limit theorems for stationary processes.
\newblock {\em Theory of Probability \& Its Applications}, 7(4):349--382.

\bibitem[Neumann, 2013]{neumann}
Neumann, M.~H. (2013).
\newblock A central limit theorem for triangular arrays of weakly dependent
  random variables, with applications in statistics.
\newblock {\em ESAIM: PS}, 17:120--134.

\bibitem[Romano and Tirlea, 2022]{tirlea}
Romano, J.~P. and Tirlea, M.~A. (2022).
\newblock Permutation testing for dependence in time series.
\newblock {\em Journal of Time Series Analysis}, 43:781 -- 807.

\end{thebibliography}


==> anc/supp-least-squares.out <==
\BOOKMARK [1][-]{section.1}{Proofs}{}% 1
\BOOKMARK [1][-]{equation.1.14}{Bibliography}{}% 2


==> anc/supp-least-squares.tex <==
\documentclass[11pt,letterpaper]{article}
\usepackage{epsfig}
\usepackage[]{natbib}
\usepackage{amsmath,amsthm}
\usepackage{amsmath}
\usepackage{amssymb,amsfonts}
\usepackage{nccfoots,bbm,bm}
\usepackage{graphicx,color,caption}
\usepackage{booktabs,multirow,enumerate}
\usepackage{tikz,subfigure}
\usepackage{microtype}
\usepackage[colorlinks,citecolor=blue]{hyperref}
\usepackage[active]{srcltx}
\usepackage{xr}
\usepackage{comment}
\usepackage{longtable}
%\usepackage{adjustwidth}
\usepackage{verbatim}

\externaldocument{../perm_test_least_squares}

\usepackage[hmargin=1in,vmargin=1in]{geometry}
% \parskip = 1.5ex plus 0.5 ex minus0.2 ex
\parskip = 0.2ex

\setlength{\unitlength}{2em} % for the picture environment

\def\enotesize{\normalsize}
\setlength{\parindent}{0.2in}
\renewcommand{\baselinestretch}{1.2}
% \newcommand{\vc}[1]{\pmb{#1}}
\newcommand{\vcs}[2]{\pmb{#1}_{#2}}
\providecommand{\abs}[1]{\left\lvert#1\right\rvert}
\providecommand{\conv}[1]{\overset{#1}{\rightarrow}}


\newenvironment{packed_itemize}{
\begin{itemize}
  \setlength{\itemsep}{1pt}
  \setlength{\parskip}{0pt}
  \setlength{\parsep}{0pt}
}{\end{itemize}}


\newenvironment{packed_enumerate}{
\begin{enumerate} 
  \setlength{\itemsep}{1pt}
  \setlength{\parskip}{0pt}
  \setlength{\parsep}{0pt}
}{\end{enumerate}}
 
\newcommand*{\defeq}{\mathrel{\vcenter{\baselineskip0.5ex\lineskiplimit0pt\hbox{\scriptsize.}\hbox{\scriptsize.}}}=}
\newcommand*{\eqdef}{=\mathrel{\vcenter{\baselineskip0.5ex\lineskiplimit0pt\hbox{\scriptsize.}\hbox{\scriptsize.}}}}

\newcommand{\veps}{\varepsilon}
\newcommand{\vepsb}{\mbox{\boldmath $\varepsilon$}}
\newcommand{\Prob}{{\mathbb{P}}}
\newcommand{\Sigmab}{\mbox{\boldmath $\Sigma$}}
\newcommand{\Sigmabxx}{\mbox{\boldmath $\Sigma_{xx}$}}
\newcommand{\Sigmabxxinv}{\Sigmab^{-1}_{\mbox{\scriptsize \boldmath $xx$}}}
\newcommand{\xxb}{\mbox{\boldmath $xx$}}
\newcommand{\Deltab}{\mbox{\boldmath $\Delta$}}
\newcommand{\Omegab}{\mbox{\boldmath $\Omega$}}
\newcommand{\Xib}{\mbox{\boldmath $\Xi$}}
\newcommand{\Pib}{\mbox{\boldmath $\Pi$}}
\newcommand{\mub}{\mbox{\boldmath $\mu$}}
\newcommand{\rhob}{\mbox{\boldmath $\rho$}}
\newcommand{\thetab}{\mbox{\boldmath $\theta$}}
\newcommand{\Sb}{\mbox{\boldmath $S$}}
\newcommand{\Vb}{\mbox{\boldmath $V$}}
\newcommand{\Wb}{\mbox{\boldmath $W$}}
\newcommand{\Xb}{\mbox{\boldmath $X$}}
\newcommand{\Zb}{\mbox{\boldmath $Z$}}
\newcommand{\Yb}{\mbox{\boldmath $Y$}}
\newcommand{\yb}{\mbox{\boldmath $y$}}
\newcommand{\wb}{\mbox{\boldmath $w$}}
\newcommand{\betab}{\mbox{\boldmath $\beta$}}
\newcommand{\betaols}{\mbox{$\hat \beta_{\mbox{\tiny OLS}}$}}
\newcommand{\betawls}{\mbox{$\hat \beta_{\mbox{\tiny WLS}}$}}
\newcommand{\bb}{\mbox{\boldmath $b$}}
\newcommand{\xb}{\mbox{\boldmath $x$}}
\newcommand{\zb}{\mbox{\boldmath $z$}}
\newcommand{\vb}{\mbox{\boldmath $v$}}
\newcommand{\eb}{\mbox{\boldmath $e$}}
\newcommand{\ab}{\mbox{\boldmath $a$}}
\newcommand{\cb}{\mbox{\boldmath $c$}}
\newcommand{\db}{\mbox{\boldmath $d$}}
\newcommand{\rb}{\mbox{\boldmath $r$}}
\newcommand{\ub}{\mbox{\boldmath $u$}}
\newcommand{\tb}{\mbox{\boldmath $t$}}
\newcommand{\nullb}{\mbox{\boldmath $0$}}
\newcommand{\Ib}{\mbox{\boldmath $I$}}
\newcommand{\Ab}{\mbox{\boldmath $A$}}
\newcommand{\Rb}{\mbox{\boldmath $R$}}
\newcommand{\zerob}{\mbox{\boldmath $0$}}
\newcommand{\oneb}{\mbox{\boldmath $1$}}
\def\kmax{k\mbox{-max}}
\def\kmin{k\mbox{-min}}

\newcommand{\av}{\mbox{Avar}}
\newcommand{\argmin}{\mathop{\mathrm{arg min}}}
\newcommand{\argmax}{\mathop{\mathrm{arg max}}} 
\newcommand{\as}{\stackrel{a.s.}{\to}}
\newcommand{\inp}{\stackrel{p}{\longrightarrow}}
\newcommand{\inP}{\stackrel{P}{\longrightarrow}}
\newcommand{\ind}{\stackrel{d}{\longrightarrow}}
\newcommand{\MP}{Mar\v{c}enko-Pastur }
\newcommand{\E}{{\mathbb{E}}}
\newcommand{\V}{{\mathbb{V}}}
\newcommand{\one}{{\mathbb{1}}}
\newcommand{\supp}{{\sf Supp}}
\newcommand{\im}{{\sf Im}}
\newcommand{\re}{{\sf Re}}
\newcommand{\tr}{{\sf Tr}}
\newcommand{\diag}{\mbox{diag}}
\newcommand{\ith}{{i^{\rm th}}}
\newcommand{\jth}{{j^{\rm th}}}
\newcommand{\kth}{{k^{\rm th}}}
%\newcommand{\bone}{{\bf 1}}
\newcommand{\bone}{\mathbbm{1}}
\newcommand{\C}{{\mathbb{C}}}
\newcommand{\R}{{\mathbb{R}}}
\newcommand{\N}{{\mathbb{N}}}
\newcommand{\wh}{\widehat}
\newcommand{\wt}{\widetilde}
\newtheorem{algorithm}{Algorithm}[section]
\newtheorem{procedure}{Procedure}[section]
\newtheorem{lem}{Lemma}[section]
\newtheorem{defn}{Definition}[section]
\newtheorem{fact}{Fact}[section]
\newtheorem{claim}{Claim}[section]
\newtheorem{assumption}{Assumption}[section]
\newtheorem{proofoflemma}{Proof of Lemma}[section]
\newtheorem{proposition}{Proposition}[section]
\newtheorem{proofofproposition}{Proof of Proposition}
\newtheorem{cor}{Corollary}[section]
\newtheorem{proofofcorollary}{Proof of Corollary}
\newtheorem{thm}{Theorem}[section]
\newtheorem{example}{Example}[section]
\newtheorem{proofoftheorem}{Proof of Theorem}
\newtheorem{rem}{Remark}[section]
\numberwithin{equation}{section}
\numberwithin{figure}{section}
\numberwithin{table}{section}
\theoremstyle{plain}
\renewcommand{\textfraction}{0.10}
\renewcommand{\d}{{\rm{d}}}%% for use in \int \d x   (to make the d upright)
\renewcommand{\b}{{\ensuremath{\beta}}}
\renewcommand{\a}{{\ensuremath{\alpha}}}
\newcommand{\bx}{{\ensuremath{\bf x}}}
\newcommand{\beq}{\begin{equation}}
\newcommand{\eeq}{\end{equation}}
\newcommand{\bs}{{\ensuremath{\bf s}}}
\newcommand{\me}{\mathrm{e}}
\newcommand{\divides}{\bigm|}
\newcommand{\floor}[1]{\lfloor #1 \rfloor}
\newcommand{\var}{\text{\normalfont Var}}
\newcommand{\cov}{\text{\normalfont Cov}}
\newcommand{\ee}{\mathbb{E}}
\newcommand{\pp}{\mathbb{P}}
\newcommand{\rr}{\mathbb{R}}
\newcommand{\nn}{\mathbb{N}}
\newcommand{\zz}{\mathbb{Z}} 
\newcommand{\qq}{\mathbb{Q}}
\def\gs{\gamma}
\def\qed{\rule{2mm}{2mm}}
\def\bs{\boldsymbol}

%\renewcommand{\baselinestretch}{1.27}
%\renewcommand{\baselinestretch}{2}

\usepackage[section]{placeins}

\usepackage{graphicx}
\graphicspath{ {./Plots}
}

\setcounter{subsection}{0}
\setcounter{equation}{0}
\setcounter{lem}{0} 
\setcounter{thm}{0}
% \setcounter{page}{1}
\renewcommand{\theequation}{S.\arabic{equation}}
\renewcommand{\thesection}{S.\arabic{section}}
%\renewcommand{\thesubsection}{S.\arabic{subsection}}



\begin{document}

\title{Supplement to Least Squares-Based Permutation Tests in Time Series}

\author{Joseph P. Romano\footnote{Supported by NSF Grant MMS-1949845.}
 \\
Departments of Statistics and Economics \\
Stanford University \\
\href{mailto:romano@stanford.edu}{romano@stanford.edu}
\and
Marius A. Tirlea\footnote{Supported by NSF Grant MMS-1949845.} \\
Department of Statistics \\
Stanford University \\
\href{mailto:mtirlea@stanford.edu}{mtirlea@stanford.edu} 
}



\date{\today}

\maketitle

\section{Proofs}




We begin with finding the limiting distribution of the univariate regression coefficient.

\begin{thm} Let $\{Z_n = (X_n, \, Y_n) : n \in \nn\}$ be a stationary sequence of $\rr^2$-valued random variables, such that, for some $\delta > 0$, 

$$
\ee \left[ \left|  Z_n \right| ^{4 + 2\delta } \right] < \infty \, \, ,
$$

\noindent and

$$
\sum_{n=1} ^\infty \alpha_Z (n) ^{\frac{\delta}{2+\delta}}  < \infty \, \, .
$$

\noindent Let $\sigma_X^2 = \var(X_1)$ and $\sigma_{XY} = \cov(X_1, \, Y_1)$, and let $\hat{\sigma}_X ^2$ and $\hat{\sigma}_{XY}$ be the sample variance of $X$ and the sample covariance of $X$ and $Y$, respectively. Let $\beta = \sigma_{XY}/ \sigma_X ^2$, and let 

$$
\hat{\beta}_n = \frac{1}{\hat{\sigma}_X^2}\hat{\sigma}_{XY} \, \, .
$$

\noindent Let 

\beq
\begin{aligned}
\tau_{XY} ^2 &= \var(X_1 Y_1 ) + 2 \sum_{n=2} ^\infty \cov (X_1 Y_1, \, X_nY_n) \\
\rho_{XY} &= \cov\left(X_1 Y_1, \, X_1 ^2 \right) + \sum_{n=2} ^\infty \cov\left(X_1 Y_1, \, X_n ^2 \right) + \sum_{n=2}^\infty \cov\left(X_1 ^2, \, X_n Y_n \right)\\
\tau_X ^2 & =\var(X_1 ^2) + 2 \sum_{n=2} ^\infty \cov\left( X_1 ^2, \, X_n ^2 \right) \, \, .
\end{aligned}
\eeq

\noindent Let 

$$
\gamma ^2 = \frac{1}{\sigma_X ^4} \left[ \sigma_X ^2 \tau_{XY}^2 - 2 \sigma_X \rho_{XY} \sigma_{XY} + \tau_X ^2 \sigma_{XY} ^2 \right] \, \, .
$$

\noindent Suppose that $\gamma_1 ^2 > 0$. We have that, as $n \to \infty$, 

\beq
\sqrt{n} (\hat{\beta}_n - \beta) \overset{d} \to N(0, \, \gamma^2) \, \, .
\eeq 


\label{univariate.beta.clt}
\end{thm}

\begin{proof}  

We begin by noting that $\{X_nY_n: n \in \nn\}$ is a stationary, $\alpha$-mixing sequence with finite moment of order $(2 + \delta)$, and with $\alpha$-mixing coefficients equal to those of $\{Z_n: n \in \nn\}$. Let $\mu_X$, $\mu_Y$, $\sigma_X^2$, $\sigma_Y^2$ and means and variances of $X_1$ and $Y_1$, respectively. Without loss of generality, we may assume that $\mu_X = \mu_Y =0$. We have that 


$$
\begin{aligned}
\frac{1}{n}\sum_{i=1}^n (X_i - \bar{X}_n) (Y_i - \bar{Y}_n)  &= \frac{1}{n} \sum_{i=1}^n X_i Y_i - \bar{X}_n  \bar{Y}_n . 
\end{aligned}
$$

\noindent Note that, by Section 1.2.2, Theorem 3 of \cite{doukhan}, we have that 

$$
\begin{aligned}
\bar{X}_n &= O_p(1/\sqrt{n}) \\
\bar{Y}_n &= O_p(1/\sqrt{n} ) \, \, .
\end{aligned}
$$

\noindent It follows that 

$$
\hat{\sigma}_{XY}  = \frac{1}{n} \sum_{i=1}^n X_i Y_i + O_p\left( \frac{1}{n} \right) \, \, .
$$

\noindent Similarly, 

$$
\hat{\sigma}_{X} ^2 = \frac{1}{n} \sum_{i=1}^n X_i ^2 + O_p \left(\frac{1}{n} \right) \, \, . 
$$

\noindent Let $a,\, b \in \rr$. By the Cram\'er-Wold device and Slutsky's theorem, in order to find the joint limiting distribution of 

$$
T_n = \begin{pmatrix} \sqrt{n} (\hat{\sigma}_{XY} - \sigma_{XY}) \\ 
\sqrt{n} (\hat{\sigma}_X ^2 - \sigma_X ^2) 
\end{pmatrix}
$$ 

\noindent it suffices to find the limiting distribution of 

$$
\tilde{T}_n = \sqrt{n} \left( \left[ a \hat{\sigma}_{XY} + b \hat{\sigma}_X^2 \right] - \left[a \sigma_{XY} + b \sigma_X ^2 \right] \right) \, \, .
$$


\noindent By the triangle inequality, Cauchy-Schwarz inequality, the mixing conditions on $\{Z_n: n \in \nn\}$, and the fact that $(x, \, y) \mapsto axy + b x^2$ is a measurable function (with respect to the Lebesgue measure on $\rr^2$), the sequence $\{a X_nY_n + bX_n^2 : n \in \nn\}$ is a stationary, $\alpha$-mixing sequence satisfying 

$$
\ee\left[ \left| aX_n Y_n + bX_n^2 \right| ^{2 + \delta} \right] < \infty 
$$

\noindent and 

$$
\sum_{n=1} ^\infty \alpha_{aXY + bX^2} (n)^\frac{\delta}{2 + \delta} < \infty \, \, .
$$

\noindent Therefore, by Ibragimov's central limit theorem (\cite{ibragimov}), it follows that, as $n \to \infty$, 

\beq
\begin{aligned}
\tilde{T}_n   \overset{d} \to N\left(0, \, \tau^2 \right) \, \, , 
\end{aligned} 
\eeq

\noindent where 

\beq 
\begin{aligned}
\tau^2 &= \left( \var\left(aX_1Y_1 + bX_1 ^2\right) + 2 \sum_{n=2}^\infty \cov\left(aX_1 Y_1 + b X_1 ^2, \, a X_n Y_n + bX_n^2\right) \right) \\
&= a^2 \left( \var(X_1 Y_1 ) + 2 \sum_{n=2} ^\infty \cov (X_1 Y_1, \, X_nY_n) \right) + b^2 \left( \var(X_1 ^2) + 2 \sum_{n=2} ^\infty \cov\left( X_1 ^2, \, X_n ^2 \right) \right) +\\ &+ 2ab \left( \cov\left(X_1 Y_1, \, X_1 ^2 \right) + \sum_{n=2} ^\infty \cov\left(X_1 Y_1, \, X_n ^2 \right) + \sum_{n=2}^\infty \cov\left(X_1 ^2, \, X_n Y_n \right) \right) 
 \, \, .
\end{aligned}
\eeq

\noindent Hence, as $n \to \infty$,

$$
\sqrt{n} \begin{pmatrix} \hat{\sigma}_{XY} - \sigma_{XY} \\
\hat{\sigma}_X^2 - \sigma_X ^2 \end{pmatrix} \overset{d} \to N(0, \, \Gamma) \, \, ,
$$

\noindent where 

$$
\Gamma = \begin{pmatrix} \tau_{XY} ^2 & \rho_{XY} \\ \rho_{XY} & \tau_X ^2 \end{pmatrix} \, \, .
$$

\noindent We may now apply the delta method with the function $h: (x, \, y) \mapsto x/y$ to conclude that 

$$
\sqrt{n} (\hat{\beta}_n - \beta ) \overset{d} \to N\left(0, \, \gamma ^2 \right) \, \, ,
$$

\noindent as required. \end{proof}

We turn our attention to finding the limiting distribution of the sample regression coefficient in a multivariate setting.

\begin{proof}[\sc Proof of Theorem \ref{ols.test.stat.clt}] Note that 

$$
\begin{aligned}
\frac{1}{n}\sum_{i=1}^n (X_i - \bar{X}_n)  (X_i - \bar{X}_n) ^T &= \frac{1}{n} \sum_{i=1}^n (X_i - \mu_X)  (X_i - \mu_X)^T - (\bar{X}_n - \mu_X) (\bar{X}_n - \mu_X) ^T \\
\frac{1}{n}\sum_{i=1}^n (X_i - \bar{X}_n)  (Y_i - \bar{Y}_n) &= \frac{1}{n} \sum_{i=1}^n (X_i - \mu_X)  (Y_i - \mu_Y) - (\bar{X}_n - \mu_X) (\bar{Y}_n - \mu_Y) \, \, .
\end{aligned}
$$

\noindent By the same argument as in the proof of Theorem \ref{univariate.beta.clt} applied elementwise, we have that 

$$
\begin{aligned}
\frac{1}{n}\sum_{i=1}^n (X_i - \bar{X}_n)  (X_i - \bar{X}_n) ^T &= \frac{1}{n} \sum_{i=1}^n (X_i - \mu_X)  (X_i - \mu_X)^T  + O_p\left(\frac{1}{n} \right) \\
\frac{1}{n}\sum_{i=1}^n (X_i - \bar{X}_n)  (Y_i - \bar{Y}_n) &= \frac{1}{n} \sum_{i=1}^n (X_i - \mu_X)  (Y_i - \mu_Y) + O_p\left( \frac{1}{n} \right) \, \, .
\end{aligned} 
$$ 

\noindent Hence 

$$
\sqrt{n} \hat{\beta}_n = \sqrt{n} \left[ \sum_{i=1}^n (X_i - \mu_X) (X_i - \mu_X) ^T \right] ^{-1} \sum_{i=1}^n (X_i - \mu_X) (Y_i - \mu_Y) + o_p (1) \, \, .
$$

\noindent Without loss of generality, we may assume that $\mu_X = 0$ and $\mu_Y = 0$. Let  

$$
\begin{aligned}
\hat{V}_n &= \sum_{i=1}^n X_i X_i^T \\
\tilde{\beta}_n &= \hat{V}_n ^{-1}\sum_{i=1}^n X_i Y_i \, \, .
\end{aligned}
$$

\noindent For $n \in \nn$, let 

$$
\epsilon_n = Y_n - X_n ^T \beta \, \, .
$$

\noindent We have that 

$$
\begin{aligned}
\tilde{\beta}_n - \beta &= \hat{V}_n ^{-1} \left( \sum_{i=1}^n X_i (X_i ^T \beta +\epsilon_i) - \sum_{i=1}^n X_i X_i^T \beta\right) \\
&= \hat{V}_n ^{-1} \sum_{i=1} ^n X_i \epsilon_i \, \, .
\end{aligned}
$$

\noindent Let $t \in \rr^p$. By the Cram\'er-Wold device, in order to find the limiting distribution of $\sqrt{n}\hat{V}_n\left(\tilde{\beta}_n - \beta\right)$, it suffices to find the limiting distribution of 

$$
\hat{R}_n = \frac{1}{\sqrt{n}} \sum_{i=1}^n t^T X_i \epsilon_i \, \, .
$$

\noindent Noting that 

$$
\ee[\epsilon_i X_i ] = \ee[X_1 Y_1] - \ee[X_1 X_1^T ] \beta  = 0 \, \, ,
$$

\noindent we observe that the $t^T X_i\epsilon_i $ are mean zero, and the sequences $\{t^T X_n: n \in \nn\}$ and $\{\epsilon_n: n \in \nn\}$ satisfy the same properties as the sequences $\{X_n\}$ and $\{Y_n\}$ in Theorem \ref{univariate.beta.clt}, and so, by the same argument as in the proof of Theorem \ref{univariate.beta.clt}, 

$$
\hat{R}_n \overset{d} \to N(0, \, \tau^2) \, \, ,
$$

\noindent where 

$$
\begin{aligned}
\tau^2 &= \var(t^T X_1 \epsilon_1) + 2\sum_{n \geq 2} \cov(t^T X_1 \epsilon_1, \, t^T X_n \epsilon_n) \\
&= t^T \left[ \var(X_1 \epsilon_1)  + 2 \sum_{n\geq 2} \cov(X_1 \epsilon_1, \, X_n^T \epsilon_n ) \right] t
\end{aligned}
$$

\noindent Hence 

$$
\hat{R}_n \overset{d} \to N(0, \, \Gamma) \, \, .
$$

\noindent By applying the same argument as the one presented in the proof Theorem \ref{univariate.beta.clt}, $\hat{V}_n$ is a consistent estimator of $\Sigma_X$, and so, by the continuous mapping theorem and Slutsky's theorem,

$$
\sqrt{n}(\hat{\beta}_n - \beta) \overset{d} \to N(0, \, \Sigma_X ^{-1} \Gamma \Sigma_X ^{-1}) \, \, ,
$$

\noindent thus concluding the proof. \end{proof}

We may now begin consideration of the limiting permutation distribution based on the unstudentized sample regression coefficient. Below is a theorem and proof in the univariate regression setting, where the $X_i$ and $Y_j$ are bounded. 

\begin{thm} Let $\{Z_n = (X_n, \, Y_n) : n \in \nn\}$ be a stationary, bounded, $\alpha$-mixing sequence of $\rr^2$-valued random variables, each with mean 0 and variance 1, such that 

$$
\sum_{n=1}^\infty \alpha_Z(n) < \infty \, \, .
$$

\noindent Let $\hat{R}_n$ be the permutation distribution, with associated group of transformations $S_n$, the symmetric group of order $n$, based on the test statistic $\sum_{i=1}^n  Y_i X_i/\sqrt{n}$. Then, as $n \to \infty$, 

$$
\sup_{t \in \rr} \left| \hat{R}_n (t) - \Phi (t)\right| \overset{p} \to 0 \, \, ,
$$

\noindent where $\Phi$ is the standard Gaussian c.d.f.
\label{bounded.ols.perm}
\end{thm} 

\begin{proof} Note that

$$
\begin{aligned}
\ee\left[ \frac{1}{n} \sum_{i=1} ^n X_i \right] &= 0 \\
\ee \left[ \frac{1}{n} \sum_{i=1} ^n Y_i \right] &= 0 \, \, .
\end{aligned}
$$

\noindent Also, by Section 1.2.2, Theorem 3 of \cite{doukhan}, since the $X_i$ and $Y_j$ are bounded, there exists a constant $C$ not depending on $n$ such that 

$$
\begin{aligned}
\ee\left[ \left( \frac{1}{n} \sum_{i=1}^n X_i \right)^2 \right] &\leq \frac{1}{n}\var(X_1) + \frac{2C}{n^2} \sum_{i < j} \alpha_X(j - i) \\
&= \frac{1}{n} + O\left( \frac{1}{n} \right) \, \, .
\end{aligned}
$$

\noindent Analogously, 

$$
\ee\left[ \left( \frac{1}{n} \sum_{i=1}^n Y_i \right)^2 \right] = O\left( \frac{1}{n} \right) \, \, .
$$

\noindent In particular, it follows that 

\beq
\begin{aligned} 
\bar{X}_n &= O_p\left(\frac{1}{\sqrt{n}}\right) \\
\bar{Y}_n &= O_p\left(\frac{1}{\sqrt{n}}\right) \, \, .
\end{aligned}
\label{eq.conv.sample.mean}
\eeq

\noindent By an identical argument applied to the sequences $\{X_n ^2: n \in \nn\}$ and $\{Y_n ^2 : n \in \nn\}$, it follows that 

$$
\begin{aligned} 
\frac{1}{n} \sum_{i=1}^n X_i ^2 &\overset{p}\to 1 \\
\frac{1}{n} \sum_{i=1}^n Y_i ^2  &\overset{p}\to 1 \, \, .
\end{aligned}
$$

\noindent Therefore, letting 

$$
\begin{aligned}
S_{X, \, n} &= \frac{1}{n} \sum_{i=1}^n \left(X_i - \bar{X}_n \right)^2 \\
S_{Y, \, n} &= \frac{1}{n} \sum_{i=1}^n \left(Y_i - \bar{Y}_n \right)^2 \, \, ,
\end{aligned}
$$

\noindent we have that 

$$
\begin{aligned}
S_{X, \, n} &\overset{p}\to 1 \, \, \\
S_{Y, \, n} &\overset{p}\to 1\, \, .
\end{aligned}
$$

\noindent Let $\{n_j : j \in \nn\} \subset \nn$. By a double application of an alternative characterization of convergence in probability (see Theorem 20.5 of \cite{billingsley}), there exists a subsequence $\{n_{j_k} : k \in \nn\} \subset \{n_j\}$ such that 

$$
(\bar{X}_{n_{j_k}}, \, \bar{Y}_{n_{j_k}}, \, S_{X, \, n_{j_k}}, \, S_{Y, \, n_{j_k}}) \overset{a.s.} \to (0, \, 0, \, 1, \, 1) \, \, .
$$

\noindent Let $A = \{\omega \in \Omega: (S_{X, \, n_{j_k}} (\omega), \, S_{Y, \, n_{j_k}} (\omega) \to (1, \, 1)) \}$. For each $\omega \in A$, we have that, for all $i, \, j \in \nn$, $X_i(\omega) - \bar{X}_n (\omega)$ and $Y_j(\omega) - \bar{Y}_n (\omega)$ are both bounded, and so

$$
\begin{aligned}
&n \frac{\max_{i \in [n]} (X_i (\omega) - \bar{X}_n (\omega) )^2}{\sum_{i=1}^n (X_i (\omega) - \bar{X}_n (\omega) )^2 }\frac{\max_{i \in [n]} (Y_i (\omega) - \bar{T}_n (\omega) )^2}{\sum_{i=1}^n (T_i (\omega) - \bar{Y}_n (\omega) )^2 } \\&= \frac{1}{n} \frac{\max_{i \in [n]} (X_i (\omega) - \bar{X}_n (\omega) )^2 \max_{i \in [n]} (Y_i (\omega) - \bar{Y}_n (\omega) )^2 }{S_{X, \, n} (\omega) S_{Y, \, n} (\omega) }\\ 
&\to 0 \, \, .
\end{aligned}
$$

\noindent Therefore, by Theorem 4 of \cite{hoeffding_clt}, we may conclude that, for each $\omega \in A$, 

$$
\frac{T_{\Pi_n}(\omega) - \ee_{\Pi_n} [T_{\Pi_n (\omega)} ]}{\var(T_{\Pi_n} (\omega) )^{1/2} } \overset{d} \to N(0, \, 1) \, \, ,
$$

\noindent where 

$$
T_{\Pi_n} = \frac{1}{\sqrt{n} }\sum_{i=1}^n Y_i X_{\Pi_n(i) } \, \, .
$$

\noindent Let $t \in \rr$. We have that, for all $\omega \in A$, 

$$
\bar{R}_{n_{j_k}} (t) (\omega)  \to \Phi(t) \, \, ,
$$

\noindent where 

\beq
\bar{R}_n (t) = \frac{1}{n!} \sum_{\pi_n \in S_n} 1\left\{T_{\pi_n} \leq t\var\left(T_{\Pi_n}  \, | \, \mathcal{F}\right)^{1/2} + \ee \left[ T_{\Pi_n}  \, | \, \mathcal{F}\right] \right\} \, \, .
\label{rbar.perm}
\eeq 

\noindent In particular, it follows that, since $\pp(A) =1$, 

\beq
\bar{R}_{n_{j_k}} (t) \overset{a.s.} \to\Phi(t) \, \, .
\label{perm.bd.subseq.as}
\eeq

\noindent In conclusion, for every sequence $\left\{n_j \right\} \subset \nn$, there exists a subsequence $\left\{n_{j_k} \right\}$ such that (\ref{perm.bd.subseq.as}) holds. It follows that, for all $t \in \rr$, as $n \to \infty$,

$$
\bar{R}_{n} (t) \overset{p} \to\Phi(t) \, \, .
$$

\noindent Let 

$$
\begin{aligned}
A_n &= \ee[T_{\Pi_n} \, | \, \mathcal{F} ) \\
B_n &= \var(T_{\Pi_n} \, | \, \mathcal{F} ) \, \, .
\end{aligned}
$$

\noindent We have that 

$$
\begin{aligned}
\ee [T_{\Pi_n} \, | \, \mathcal{F} ] = \bar{X}_n \bar{Y}_n \, \, .
\end{aligned}
$$

\noindent By (\ref{eq.conv.sample.mean}), we have that 

\beq
\ee [T_{\Pi_n} \, | \, \mathcal{F} ] = O_p \left( \frac{1}{n} \right) \, \, .
\label{mean.perm.unstud.bd} 
\eeq

\noindent Also, by Theorem 2 of \cite{hoeffding_clt},


\beq
\begin{aligned} 
\var( T_{\Pi_n} \, | \, \mathcal{F} ) &= \frac{1}{n^2(n-1)} \sum_{i=1}^n \sum_{j=1}^n (X_i - \bar{X}_n )^2 (Y_j - \bar{Y}_n )^2 \\
&= \frac{1}{n-1} S_{X, \, n} S_{Y, \, n}\\
&= \frac{1}{n} \left( 1 + o_p(1) \right) \, \, .
\end{aligned}
\label{var.perm.unstud.bd}
\eeq

\noindent By (\ref{mean.perm.unstud.bd}), (\ref{var.perm.unstud.bd}) and Slutsky's theorem for randomization distributions (Theorem 5.2 of \cite{chung.perm}), we may therefore conclude that, for each $t \in \rr$, 

$$
\pp\left( \frac{1}{\sqrt{n}} \sum_{i=1} ^n X_{\Pi_n (i) } Y_i \leq t \right) \overset{p} \to \Phi (t) \, \, ,
$$

\noindent as required.  \end{proof}

We may now relax the boundedness condition of the above theorem to a more general $\alpha$-mixing setting.

\begin{thm} Let $\{Z_n = (X_n, \, Y_n): n \in \nn\}$ be a stationary sequence of $\rr^2$-valued random variables such that, for some $\delta > 0$

$$
\Vert Z_1 \rVert_{8+ 4\delta} < \infty 
$$

\noindent and

$$
\sum_{n=1}^\infty \alpha_Z (n)^\frac{\delta}{2 + \delta} < \infty \, \, .
$$

\noindent Let $\sigma_X^2 > 0$ and $\sigma_Y^2 > 0$ be the variances of $X_1$ and $Y_1$, respectively, and let $\hat{\beta}_n$ be the least squares coefficient obtained in the regression of $Y$ on $X$. Let $\hat{R}_n$ be the permutation distribution, with associated group of transformations $S_n$, the symmetric group of order $n$, based on the test statistic $\sqrt{n} \hat{\beta}_n$. We have that, as $n \to \infty$, 

$$
\sup_{t \in \rr} \left|  \hat{R}_n (t) -  \Phi \left( \frac{\sigma_X}{\sigma_Y} \cdot t \right) \right| \overset{p} \to 0 \, \, ,
$$

\noindent where $\Phi$ is the standard Gaussian c.d.f. 

\label{ols.perm.unbounded}
\end{thm}

\begin{proof} By an analogous proof to that of Theorem 3.2 in \cite{tirlea}, it follows that, for $\tilde{R}_n$ the permutation distribution based on the test statistic $\sqrt{n} \tilde{\beta}_n$, where 

$$
\tilde{\beta}_n = \frac{1}{n} \sum_{i=1}^n (X_i - \bar{X}_n) (Y_i - \bar{Y}_n) \, \, ,
$$

\noindent satisfies, for each $t$ in $\rr$, 

$$
\tilde{R}_n (t) \overset{p}\to \Phi\left(\frac{1}{\sigma_X \sigma_Y} \cdot t \right) \, \, .
$$

\noindent Noting that 

$$
\hat{V}_n = \frac{1}{n} \sum_{i=1}^n (X_i - \bar{X}_n)^2 
$$
 
\noindent is both invariant under the action of $S_n$ and a (weakly) consistent estimator of $\sigma_X^2$, an application of the continuous mapping theorem and Slutsky's theorem for randomization distributions (Theorem 5.2 of \cite{chung.perm}) concludes the proof. \end{proof}

With this result in hand, we may now proceed to finding the unstudentized permutation distribution in a multivariate setting.

\begin{proof}[\sc Proof of Theorem \ref{ols.perm.unstud.thm} ]We begin by noting that 

$$
\hat{\Sigma}_X = \frac{1}{n} \sum_{i=1}^n (X_i - \bar{X}_n) (X_i - \bar{X}_n)^T
$$

\noindent is invariant under the action of $S_n$ and is a consistent estimator of $\Sigma_X$. Let $\tilde{R}_n$ be the permutation distribution of $\sqrt{n} \tilde{\beta}_n$, where 

$$
\tilde{\beta}_n =\frac{1}{ \sqrt{n} }\sum_{i=1}^n (X_i - \bar{X}_n) (Y_i - \bar{Y}_n ) \, \, ,
$$

\noindent with associated group of transformations $S_n$. By the continuous mapping theorem and the multivariate Slutsky theorem for randomization distributions (see Lemma A.5 of \cite{chung.multivariate}), it suffices to show that, for each $t$ in $\rr^n$, 

$$
\tilde{R}_n (t) \overset{p}\to F_{\sigma_Y^2 \Sigma_X} (t) \, \, .
$$

\noindent We proceed as follows. We begin by assuming the analogous multivariate setting to that of Theorem \ref{bounded.ols.perm}, i.e. we assume first that the $X_i$ and $Y_j$ are bounded, with zero mean and identity and unit variances, respectively. Analogously, for each sequence $\{n_j: j \in \nn\} \subset \nn$, there exists a further subsequence $\{n_{j_k}\}$ such that, along this subsequence,

$$
\begin{aligned}
\bar{X}_{n_{j_k}} &\overset{a.s.}\to 0 \\
\bar{Y}_{n_{j_k}} &\overset{a.s.}\to 0\\
\hat{\Sigma}_{X, \, n_{j_k}} &\overset{a.s.}\to I  \\
\hat{\sigma}_{Y, \, n_{j_k}} ^2 &\overset{a.s.}\to 1\, \, .
\end{aligned}
$$

\noindent Therefore, for each $\omega \in A$, for some measurable set $A$ with $\pp(A) = 1$, we may apply the same argument as in the proof of Theorem \ref{bounded.ols.perm}, for each $a \in \rr^p$ to the sequence 

$$
a^T T_{\Pi_n} = \frac{1}{\sqrt{n}} \sum_{i=1}^n a^T X_{\Pi_n(i) } Y_i 
$$

\noindent to conclude that, for each $a \in \rr^p$ and $\omega \in A$, 

$$
\var\left(a^T T_{\Pi_{n_{j_k}}} (\omega) a \right)^{-1/2} \left( a^T T_{\Pi_{n_{j_k}}} (\omega)- \ee\left[ a^T T_{\Pi_{n_{j_k}}}(\omega) \right] \right) \overset{d} \to N(0, \, 1) \,\, .
$$

\noindent In particular, by the Cram\'er-Wold device, applied separately for each $\omega \in A$, it follows that 

$$
\var\left( T_{\Pi_{n_{j_k}}} (\omega) \right)^{-1/2} \left( T_{\Pi_{n_{j_k}}} (\omega)- \ee\left[  T_{\Pi_{n_{j_k}}}(\omega) \right] \right) \overset{d} \to N(0, \, I) \, \, .
$$

\noindent By an analogous argument to the remainder of the proof of Theorem \ref{bounded.ols.perm}, using Lemma A.5 of \cite{chung.multivariate} instead of Theorem 5.2 of \cite{chung.perm}. it follows that 

$$
\pp\left( \frac{1}{\sqrt{n} }\sum_{i=1}^ n X_{\Pi_n( i) } Y_i \in \prod_{i=1}^p (-\infty, \, t_i] \, | \, \mathcal{F} \right) \overset{p} \to F_I (t) \, \, .
$$

\noindent We may then apply an analogous argument to the one used in the proof of Theorem \ref{ols.perm.unbounded} in order to extend to the unbounded setting, and so, as $n \to \infty$. 

$$
\hat{R}_n (t) \overset{p}\to F_{\sigma_Y^2 \Sigma_X ^{-1} } (t) \, \, .
$$ 

\noindent By the multivariate version of Poly\'a's theorem (see \cite{chandra}), the result follows. \end{proof}

Finally, we analyse the limiting behaviour of the studentization factor.

\begin{proof}[\sc Proof of Lemma \ref{lem.ols.studentize}] Note that, by Theorems \ref{ols.test.stat.clt} and \ref{ols.perm.unbounded}, 

$$
\begin{aligned}
\hat{\beta}_n - \beta &= O_p \left(\frac{1}{\sqrt{n}} \right) \\
\hat{\beta}_{\Pi_n} &= O_p \left( \frac{1}{\sqrt{n}} \right) \, \, .
\end{aligned}
$$

\noindent Proceeding elementwise, these results are proved analogously to Lemmas S.3.3 and S.3.4 in the supplement of \cite{tirlea}. \end{proof}

%\section{Testing for monotone trend using least squares}

%We begin with a proof of the limiting distribution of the sample regression coefficient. 

\begin{proof}[\sc Proof of Theorem \ref{thm.ols.monotone.clt}] We have that 

$$
\begin{aligned}
\frac{1}{n^{3/2}} \sum_{i=1}^n \left(i - \frac{n+1}{2} \right) (Y_{n,\,i} - \bar{Y}_n) - \frac{1}{n^{3/2} } \left( \sum_{i=1}^n i \lambda_{n,\, i} - \frac{n(n+1)}{2} \bar{\lambda}_n \right) &= \frac{1}{n^{3/2} } \sum_{i=1}^n \left( i - \frac{n+1}{2} \right) (X_{n,\, i} - \bar{X}_n ) \\
&= \frac{1}{n^{3/2}} \sum_{i=1}^n \left( i - \frac{n+1}{2} \right) X_{n,\, i} \, \,.
\end{aligned}
$$

\noindent Let 

$$
\tilde{X}_{n, \, i} = \frac{1}{n^{3/2}} \left( i - \frac{n+1}{2} \right) X_{n,\, i} \,\,.
$$ 

\noindent Note that $\ee[\tilde{X}_{n, \, i}] = 0$ and, letting $v_n = \var(X_{n,\, 1})$,

$$
\begin{aligned}
\var \left( \sum_{i=1} ^n \tilde{X}_{n, \, i} \right) &= \frac{v_n}{n^3}\sum_{i=1}^n \left(i - \frac{n+1}{2} \right)^2 + \frac{2}{n^3} \sum_{i < j} \cov(X_{n,\, i}, \, X_{n,\, j}) \left(i - \frac{n+1}{2} \right)\left(j- \frac{n+1}{2} \right)\\
&= \frac{1}{12}v_n  \cdot \frac{n^2- 1}{n^2} + 2\sum_{r=1} ^{n-1} \cov(X_{n,\, 1}, \, X_{n,\, 1 + r} ) \cdot \frac{ n^3 - 3rn^2 - n + 2r^3 +r}{12n^3}\\
&=  \tau^2 (1 + o(1) ) \,\, .
\end{aligned}
$$

\noindent By the $\alpha$-mixing and moment conditions on the triangular array $\{X_{n,\, i}\}$, we may apply Theorem 2.1 of \cite{neumann} to conclude that 

$$
\sum_{i=1}^n \tilde{X}_{n, \, i} \overset{d} \to N(0, \, \tau^2) \, \, ,
$$

\noindent as required. \end{proof} 

We begin with a proof of the limiting permutation distribution based on the sample regression coefficient.

\begin{proof}[\sc Proof of Theorem \ref{ols.monotone.unstud.perm}] Let 

$$
\hat{\sigma}_n^2 = \frac{1}{n} \sum_{i=1}^n (Y_{n,\, i} - \bar{Y}_n)^2 \,\, .
$$

\noindent We have that 


$$
\begin{aligned}
\hat{\sigma}_n^2  = \frac{1}{n}\sum_{i=1}^n (X_{n,\, i} - \bar{X}_n )^2 + \frac{2}{n}\sum_{i=1}^n (\lambda_{n,\, i} - \bar{\lambda}_n) (X_{n,\, i} - \bar{X}_n) + \frac{1}{n} \sum_{i=1}^n (\lambda_{n,\, i} - \bar{\lambda}_n )^2 \,\, .
\end{aligned}
$$

\noindent Note that, by standard mixing inequalities (\cite{doukhan}, Section 1.2.2, Theorem 3) and Chebychev, 
$$
\frac{1}{n}\sum_{i=1}^n (X_{n,\, i} - \bar{X}_n) ^2 \overset{p} \to \sigma^2 \, \, .
$$

\noindent  By  the Cauchy-Schwarz inequality, it  follows that 

$$
\begin{aligned}
\left| \frac{1}{n} \sum_{i=1}^n  (\lambda_{n,\, i} - \bar{\lambda}_n) (X_{n,\, i} - \bar{X}_n)  \right| &\leq  \left( \frac{1}{n}\sum_{i=1}^n (X_{n,\, i} - \bar{X}_n )^2 \right)^\frac{1}{2}  \left( \frac{1}{n}\sum_{i=1}^n (\lambda_{n,\,i}  - \bar{\lambda}_n )^2 \right)^\frac{1}{2}  \\
&= o_p(1) \, \, .
\end{aligned}
$$

\noindent Therefore 

$$
\hat{\sigma}_n^2 = \frac{1}{n} \sum_{i=1}^n (X_{n,\, i} - \bar{X}_n)^2 + o_p(1) \, \, ,
$$

\noindent and so 

\beq
\hat{\sigma}_n^2 \overset{p}\to \sigma^2 \, \, .
\label{conv.sample.var.y}
\eeq

\noindent Also, by  Cauchy-Schwarz,
$$
\begin{aligned}
\frac{1}{n} \max_{i \in [n]}\left\{ (Y_{n,\, i} - \bar{Y}_n)^2\right\} &\leq\frac{2}{n} \left[ \max_{i\in [n]} \left\{(X_{n,\, i} -\bar{X}_n)^2 \right\}+ \max_{i\in [n]} \left\{(\lambda_{n,\, i} - \bar{\lambda}_n)^2 \right\}\right] \\
&\leq \frac{2}{n} \max_{i\in [n]} \left\{(X_{n,\, i} -\bar{X}_n)^2 \right\} + \frac{2}{n}\sum_{i=1}^n (\lambda_{n,\, i} - \bar{\lambda}_n)^2 \\
&= \frac{2}{n} \max_{i\in [n]} \left\{(X_{n,\, i} -\bar{X}_n)^2 \right\}+o(1) \\
&\leq \frac{4}{n} \left( \bar{X}_n^2 +  \max_{i\in [n]} \left\{(X_{n,\, i} -\bar{X}_n)^2 \right\} \right) +o(1) \\
&\leq \frac{4}{n} \max_{i \in [n]} X_{n,\, i} ^2 + o_p(1) \, \, .
\end{aligned}
$$

\noindent Let $\epsilon > 0$. By Markov's inequality, the union bound, and the moment conditions on the $X_i$, 

$$
\begin{aligned}
\pp\left( \frac{1}{n} \max_{i \in [n]} X_{n,\, i} ^2 > \epsilon\right) &\leq n \pp(X_{n,\, 1} ^2 > n \epsilon) \\
&= n\pp\left(|X_{n,\, 1}|^{2+ \delta} > n^{1+\frac{\delta}{2}} \epsilon^{1+\frac{\delta}{2}} \right)\\
&\leq \frac{\ee\left[|X_{n,\, 1}|^{2+ \delta }\right] }{n^\frac{\delta}{2} \epsilon^{1+\frac{\delta}{2}} } \\
&= o(1) \, \, .
\end{aligned}
$$

\noindent Hence 

\beq
M_n := \frac{1}{n} \max_{i \in [n]} \left\{(Y_{n,\, i} - \bar{Y}_n)^2 \right\}\overset{p}\to 0 \, \, .
\label{max.to.0.y}
\eeq 

\noindent By (\ref{conv.sample.var.y}), (\ref{max.to.0.y}), and a double application of an alternative characterization of convergence in probability (\cite{billingsley}, Theorem 20.5), for each subsequence $\{n_j: j \in \nn\} \subset \nn$, there exists a further subsequence $\{n_{j_k}: k \in \nn\} \subset \{n_j\}$ such that 

$$
(\hat{\sigma}_{n_{j_k}} ^2, \, M_{n_{j_k}}) \overset{a.s.}\to (\sigma^2, \, 0)\, \, .
$$

\noindent Let $A = \{\omega \in \Omega: (\hat{\sigma}_{n_{j_k}} ^2 (\omega), \, M_{n_{j_k}} (\omega)) \to (\sigma^2,\, 0) \}$. We have that $\pp(A) = 1$. There exists a universal constant $C \in \rr^+$ such that, for all $ \omega \in A$, 

$$
\begin{aligned}
&n_{j_k} \cdot \frac{\max_{i \in [n_{j_k}]} \left\{(Y_{n_{j_k}, \, i} (\omega) - \bar{Y}_{n_{j_k}} (\omega)  )^2 \right\} }{\sum_{i=1}^{n_{j_k}} (Y_{n_{j_k}, \, i} (\omega) - \bar{Y}_{n_{j_k}} (\omega) )^2 }\cdot \frac{\max_{i\in[n]}\left\{ \frac{1}{n_{j_k}^3} \left( i - \frac{n_{j_k}+1}{2} \right)^2 \right\} }{\sum_{i=1}^{n_{j_k}}  \frac{1}{n_{j_k}^3} \left( i - \frac{n_{j_k}+1}{2} \right)^2} \\
\leq & C \cdot \frac{M_{n_{j_k}}(\omega)}{\hat{\sigma}_{n_{j_k}}^2 (\omega) } \\
&= o(1) \, \, .
\end{aligned}
$$

\noindent Letting

$$
T_{\Pi_n}  = \frac{1}{n^{3/2} } \sum_{i=1}^n \left( i - \frac{n+1}{2} \right) (Y_{n,\,\Pi_n(i)}- \bar{Y}_n) \,\, ,
$$

\noindent we may apply the result of \cite{hoeffding_clt} to conclude that, for each $\omega \in A$, as $n \to \infty$, 

$$
\frac{1}{\var(T_{\Pi_{n_{j_k}}}(\omega) )^{1/2}} \left( T_{\Pi_{n_{j_k}}} (\omega) - \ee\left[ T_{\Pi_{n_{j_k}}} (\omega) \right] \right) \overset{d} \to N(0, \, 1) \, \,.
$$

Let $t \in \rr$. We have that, for all $\omega \in A$, 

$$
\bar{R}_{n_{j_k}} (t) (\omega)  \to \Phi(t) \, \, ,
$$

\noindent where 

\beq
\bar{R}_n (t) = \frac{1}{n!} \sum_{\pi_n \in S_n} 1\left\{T_{\pi_n} \leq t\var\left(T_{\Pi_n}  \, | \, \mathcal{F}\right)^{1/2} + \ee \left[ T_{\Pi_n}  \, | \, \mathcal{F}\right] \right\} \, \, .
\label{rbar.reg.time}
\eeq 

\noindent In particular, it follows that, since $\pp(A) =1$, 

\beq
\bar{R}_{n_{j_k}} (t) \overset{a.s.} \to\Phi(t) \, \, .
\label{rbar.as.conv}
\eeq

\noindent In conclusion, for every sequence $\left\{n_j \right\} \subset \nn$, there exists a subsequence $\left\{n_{j_k} \right\}$ such that (\ref{rbar.as.conv}) holds. It follows that, for all $t \in \rr$, as $n \to \infty$,

$$
\bar{R}_{n} (t) \overset{p} \to\Phi(t) \, \, .
$$

\noindent We have that 

$$
\ee[T_{\Pi_n} \, | \, \mathcal{F} ] = 0 \, \, ,
$$

\noindent and 

\beq
\begin{aligned} 
\var( T_{\Pi_n} \, | \, \mathcal{F} ) &= \frac{1}{n^3(n-1)} \sum_{i=1}^n \sum_{j=1}^n \left(i - \frac{n+1}{2} \right)^2 (Y_{n,\, j} - \bar{Y}_n )^2 \\
&= \frac{n(n+1)}{12n^3} \sum_{i=1}^n (Y_{n,\, i} - \bar{Y}_n)^2 \\
&= \frac{1}{12}\sigma^2 (1 + o_p(1)) \, \, .
\end{aligned}
\label{var.perm.unstud.time}
\eeq

\noindent Therefore, by Slutsky's theorem for randomization distributions (Theorem 5.2 of \cite{chung.perm}) and Poly\'a's theorem, the result follows.  \end{proof}

We now turn to showing the consistency of the studentization factor.

\begin{proof}[\sc Proof of Lemma \ref{lem.ols.monotone.stud}] The proof of the result of (i) is identical to the proof of Lemma 3.3.3 of \cite{tirlea}.  The proof of (ii) is identical to the proof of Lemma 3.3.4 of \cite{tirlea}.
\end{proof}




\addcontentsline{toc}{section}{Bibliography}

\bibliographystyle{apalike}
\bibliography{perm_test_thesis}



\end{document}
